Heuristic-free Optimization of Force-Controlled Robot Search Strategies in Stochastic Environments

In both industrial and service domains, a central benefit of the use of robots is their ability to quickly and reliably execute repetitive tasks. However, even relatively simple peg-in-hole tasks are typically subject to stochastic variations, requiring search motions to find relevant features such as holes. While search improves robustness, it comes at the cost of increased runtime: More exhaustive search will maximize the probability of successfully executing a given task, but will significantly delay any downstream tasks. This trade-off is typically resolved by human experts according to simple heuristics, which are rarely optimal. This paper introduces an automatic, data-driven and heuristic-free approach to optimize robot search strategies. By training a neural model of the search strategy on a large set of simulated stochastic environments, conditioning it on few real-world examples and inverting the model, we can infer search strategies which adapt to the time-variant characteristics of the underlying probability distributions, while requiring very few real-world measurements. We evaluate our approach on two different industrial robots in the context of spiral and probe search for THT electronics assembly.

==> plot_code/create_spike_illustration_assets.py <==
"""
Copyright (C) 2021 ArtiMinds Robotics GmbH
"""
import json
import os
from argparse import ArgumentParser

import torch
import numpy as np

import matplotlib.pyplot as plt
from am_core_python.graphmodel.graph_node_move_linear_relative_contact import GraphNodeMoveLinearRelativeContact
from common.pose import Pose
from common.trajectory import Trajectory
from meta_learning_experiments.experiments.common_utils import MetaDataset
from meta_learning_experiments.experiments.spike.spike_search import SpikeSearch
from neural_templates.program_primitive import ProgramPrimitive
from physics.apply_physics_spike_search import apply_physics
from simulation.static_simulator import StaticSimulator
from sklearn import mixture, preprocessing
from tqdm import tqdm
from utils.transformations import scale

ax_extents = None


def get_axes(x_min, x_max, y_min, y_max):
    fig, ax = plt.subplots(subplot_kw={"projection": "3d"}, figsize=(50, 50))
    ax.set_xlim3d(x_min, x_max)
    ax.set_ylim3d(y_min, y_max)
    ax.view_init(azim=45, elev=30)
    return fig, ax


def make_hole_distribution_surface(hole_center_batch: torch.Tensor, hole_center: torch.Tensor, real_world: torch.Tensor,
                         sim_world: torch.Tensor, output_dir: str, x_min, x_max, y_min, y_max):
    fig, ax = get_axes(x_min, x_max, y_min, y_max)
    ax._axis3don = False
    limits_min = torch.stack((x_min, y_min))
    limits_max = torch.stack((x_max, y_max))

    # Fit GMM
    gmm = mixture.GaussianMixture(3)
    points_scaled = scale(hole_center_batch[:, :2], limits_min, limits_max, 0, 1)
    gmm.fit(points_scaled)
    x = np.linspace(x_min, x_max, 100)
    y = np.linspace(y_min, y_max, 100)
    X, Y = np.meshgrid(x, y)
    XX = np.array([X.ravel(), Y.ravel()]).T
    XX_scaled = scale(torch.from_numpy(XX), limits_min, limits_max, 0, 1).numpy()
    Z = np.exp(gmm.score_samples(XX_scaled))
    Z = Z.reshape(X.shape)

    # ax.contourf(X, Y, Z, 100, zdir="z", colors="gray", alpha=0.5)
    ax.plot_wireframe(X, Y, Z, color="black", alpha=1.0, linewidth=3.0)
    # ax.scatter([hole_center[0]], [hole_center[1]], marker="x", zs=np.min(Z), color="black")
    fig.savefig(os.path.join(output_dir, "hole_distribution_surface_wireframe.png"))

    fig, ax = get_axes(x_min, x_max, y_min, y_max)
    ax._axis3don = False
    ax.plot_surface(X, Y, Z, color="lightgray", antialiased=True, shade=True, rstride=1, cstride=1, linewidth=0.0,
                    alpha=0.75)
    fig.savefig(os.path.join(output_dir, "hole_distribution_surface_surf.png"))


def make_spike_line(traj: torch.Tensor,  true_hole_pose, output_filepath: str, color: str, alpha: float,
                    x_min, x_max, y_min, y_max):
    fig, ax = get_axes(x_min, x_max, y_min, y_max)
    ax.plot(traj[:, 2], traj[:, 3], traj[:, 4], color=color, alpha=alpha)
    ax.scatter(*true_hole_pose[:3], marker="x", color="black")
    fig.savefig(output_filepath)
    # plt.show()


def main(args):
    global ax_extents

    with open(args.experiment_config) as experiment_config_file:
        experiment_config = json.load(experiment_config_file)
    with open(args.model_config) as model_config_file:
        model_config_mlrc = json.load(model_config_file)

    tasks = [os.path.join(args.data_dir, filename) for filename in os.listdir(args.data_dir)]
    dataset = MetaDataset(tasks)
    for task_idx, task in tqdm(enumerate(dataset)):
        task_output_dir = os.path.join(args.output_dir, str(task_idx))
        if os.path.exists(task_output_dir):
            os.rmdir(task_output_dir)
        os.makedirs(task_output_dir)
        train_batch, valid_batch, test_batch = task.sample_train_validate_test(128, 128, 128, torch.device("cpu"))
        test_inputs, test_hole_centers, test_start_states, test_sim, test_real = test_batch

        # Fit GMM to hole distribution, determine XY extents
        gmm = mixture.GaussianMixture(6)
        scaler = preprocessing.MinMaxScaler()
        points_scaled = scaler.fit_transform(test_hole_centers[:, :2].numpy())
        gmm.fit(points_scaled)
        gmm_extents = torch.from_numpy(scaler.inverse_transform([[-0.75, -0.75], [1.25, 1.25]]))

        x_min = torch.min(gmm_extents[:, 0])
        x_max = torch.max(gmm_extents[:, 0])
        y_min = torch.min(gmm_extents[:, 1])
        y_max = torch.max(gmm_extents[:, 1])

        make_hole_distribution_surface(test_hole_centers, test_hole_centers[0], test_real[0], test_sim[0],
                                       task_output_dir, x_min, x_max, y_min, y_max)

        # # Build & simulate spike search motion
        # limits_x = torch.tensor(experiment_config["mlrc"]["limits_x"], dtype=torch.float32)
        # limits_s = torch.tensor(experiment_config["mlrc"]["limits_s"], dtype=torch.float32)
        # limits_Y = torch.tensor(experiment_config["mlrc"]["limits_Y"], dtype=torch.float32)
        # mlrc = ProgramPrimitive("Move Linear Relative Contact", 11, limits_x, limits_s, limits_Y,
        #                         StaticSimulator(GraphNodeMoveLinearRelativeContact(),
        #                                         experiment_config["sampling_interval"],
        #                                         multiproc=False), model_config_mlrc)
        # spike_search = SpikeSearch(16, mlrc, experiment_config)
        # true_hole_pose = test_hole_centers[0]
        # start_state = true_hole_pose + torch.tensor([0, 0, 0.001, 0, 0, 0, 0])
        # random_inputs = SpikeSearch.make_inputs(experiment_config, 16, random=False)
        # Y_pred, s_out_pred = spike_search(random_inputs.unsqueeze(0), start_state.unsqueeze(0), denormalize_out=True)
        #
        # traj_prior = Trajectory.from_tensor(Y_pred.squeeze())
        # inputs_split = SpikeSearch.split_inputs(spike_search.num_spikes, random_inputs.unsqueeze(0))
        # min_force, max_force, vel, acc = inputs_split[1][0, -4:]
        # traj_physics, success_label = apply_physics(experiment_config["physics"], traj_prior,
        #                                             Pose.from_parameters(true_hole_pose),
        #                                             experiment_config["hole_parameters"]["radius"],
        #                                             min_force, vel, acc, 0.002, 0.003,
        #                                             sampling_interval=experiment_config["sampling_interval"])
        # traj_physics_tensor = traj_physics.to_tensor()
        # xs = torch.cat((gmm_extents[:, 0], Y_pred[0, :, 2], traj_physics_tensor[:, 2]))
        # ys = torch.cat((gmm_extents[:, 1], Y_pred[0, :, 3], traj_physics_tensor[:, 3]))
        # x_min = torch.min(xs)
        # x_max = torch.max(xs)
        # y_min = torch.min(ys)
        # y_max = torch.max(ys)
        #
        # make_hole_distribution_surface(test_hole_centers, test_hole_centers[0], test_real[0], test_sim[0],
        #                                os.path.join(task_output_dir, "hole_distribution_surface.png"), x_min, x_max,
        #                                y_min, y_max)
        # make_spike_line(Y_pred[0], true_hole_pose, os.path.join(task_output_dir, "spike_line_sim.png"), "slateblue", 0.5,
        #                 x_min, x_max, y_min, y_max)
        # make_spike_line(traj_physics.to_tensor(),  true_hole_pose, os.path.join(task_output_dir, "spike_line_real.png"), "slateblue",
        #                 1.0, x_min, x_max, y_min, y_max)

if __name__ == '__main__':
    parser = ArgumentParser()
    parser.add_argument("data_dir", type=str)
    parser.add_argument("experiment_config", type=str)
    parser.add_argument("model_config", type=str)
    parser.add_argument("output_dir", type=str)
    main(parser.parse_args())


==> plot_code/plot_comparison_against_meta_learning.py <==
"""
Copyright (C) 2021 ArtiMinds Robotics GmbH
"""
from argparse import ArgumentParser
import pandas as pd
import matplotlib.pyplot as plt
from utils import matplotlib_defaults


def main(args):
    data = pd.read_csv(args.csv_input_path)
    data.set_index("Learning algorithm")
    data = data.iloc[::-1]
    fig, ax = plt.subplots(figsize=(6, 3))
    data.plot(kind="barh", ax=ax)
    ax.set_yticklabels(data["Learning algorithm"])#, rotation=45, ha="right")
    labels = ax.get_yticklabels()
    labels[0].set_fontweight("bold")
    plt.subplots_adjust(top=1.0, right=1.0, bottom=0.276, left=0.245)
    plt.savefig(args.output_filepath, dpi=300)


if __name__ == '__main__':
    parser = ArgumentParser()
    parser.add_argument("csv_input_path", type=str)
    parser.add_argument("output_filepath", type=str)
    main(parser.parse_args())

